WIMP searches with gamma rays in the Fermi era: challenges, methods and results

The launch of the gamma-ray telescope Fermi Large Area Telescope (Fermi-LAT) started a pivotal period in indirect detection of dark matter. By outperforming expectations, for the first time a robust and stringent test of the paradigm of weakly interacting massive particles (WIMPs) is within reach. In this paper, we discuss astrophysical targets for WIMP detection and the challenges they present, review the analysis tools which have been employed to tackle these challenges, and summarize the status of constraints on and the claimed detections in the WIMP parameter space. Methods and results will be discussed in comparison to Imaging Air Cherenkov Telescopes. We also provide an outlook on short term and longer term developments.

==> pictures/makeLikeCurve.py <==
from matplotlib import pylab as plt
plt.rcParams["lines.linewidth"]=2

dwarf_res_noprior={'Combined': [3.2953359677244967, [0.0, 0.36614844085827741, 0.73229688171655483, 1.0984453225748323, 1.4645937634331097, 1.830742204291387, 2.1968906451496646, 2.5630390860079419, 2.9291875268662193, 3.2953359677244967], [0.0, 0.058946039527654648, 0.1474891408579424, 0.26179379055975005, 0.39886029344052076, 0.55628807301400229, 0.73211849573999643, 0.92472696106415242, 1.1327466783695854, 1.3550134836114012]], 'Ursa Major II': [3.5181128945372477, [0.0, 0.39090143272636085, 0.78180286545272171, 1.1727042981790825, 1.5636057309054434, 1.9545071636318043, 2.345408596358165, 2.7363100290845259, 3.1272114618108868, 3.5181128945372477], [-2.7101486921310425e-06, 0.048731095957919024, 0.13076892963727005, 0.24155706117744558, 0.37758149168803357, 0.53606049287191126, 0.71474469745589886, 0.9117822433472611, 1.1256249223661143, 1.3549610931368079]], 'Carina': [28.031766847402, [0.0, 3.1146407608224447, 6.2292815216448894, 9.343922282467334, 12.458563043289779, 15.573203804112223, 18.687844564934668, 21.802485325757111, 24.917126086579557, 28.031766847402], [-1.1024530977010727e-07, 0.12510660471161827, 0.25711097518797033, 0.39576017852232326, 0.54081871596281417, 0.69206670572748408, 0.84929839213145897, 1.0123208391596563, 1.1809527789737331, 1.3550235941656865]]}

dwarf_res_prior={'Combined': [10.45024072000621, [0.0, 1.1611378577784679, 2.3222757155569358, 3.4834135733354037, 4.6445514311138716, 5.8056892888923395, 6.9668271466708074, 8.1279650044492762, 9.2891028622277432, 10.45024072000621], [-2.9103830456733704e-11, 0.107868576887995, 0.24970122636295855, 0.40583055815659463, 0.56674417096655816, 0.72815647936658934, 0.88813598829437979, 1.0458318688324653, 1.2009094225359149, 1.3532877360121347]], 'Ursa Major II': [15.530119458368405, [0.0, 1.7255688287076005, 3.4511376574152011, 5.1767064861228018, 6.9022753148304021, 8.6278441435380024, 10.353412972245604, 12.078981800953203, 13.804550629660804, 15.530119458368405], [-1.3534358004108071e-05, 0.1093323295499431, 0.2702161402994534, 0.44159362088248599, 0.61051110207336023, 0.77310482945176773, 0.92843829200137407, 1.0765823511464987, 1.2179534412280191, 1.3530665995494928]], 'Carina': [30.797186842972724, [0.0, 3.4219096492191916, 6.8438192984383832, 10.265728947657575, 13.687638596876766, 17.109548246095958, 20.53145789531515, 23.953367544534341, 27.375277193753533, 30.797186842972724], [-9.6087460406124592e-06, 0.13001963168790098, 0.2663818776345579, 0.40850914758630097, 0.55586805524944793, 0.70796082056767773, 0.86432528524892405, 1.0245341789122904, 1.1881938496226212, 1.3549426315148594]]}

col_dict={"Carina":"b","Ursa Major II":"g","Combined":"r"}
level=2.71

plt.figure(figsize=(16,12))

for dwarf in ["Carina","Ursa Major II","Combined"]:
    plt.plot(dwarf_res_noprior[dwarf][1],dwarf_res_noprior[dwarf][2],'--%s'%col_dict[dwarf],label="%s without J-factor uncertainty"%dwarf)
for dwarf in ["Carina","Ursa Major II","Combined"]:
    plt.plot(dwarf_res_prior[dwarf][1],dwarf_res_prior[dwarf][2],'-%s'%col_dict[dwarf],label="%s with J-factor uncertainty"%dwarf)

plt.plot([0,35],[level/2.,level/2.],':k')

plt.ylabel("$\Delta$LogLike", fontsize=22)
plt.xlabel(r"$\langle\sigma\,v\rangle$ ($\times10^{-25}$)", fontsize=22)
#plt.text(15,1.36,"PRELIMINARY",fontdict={'color':'red','fontweight':'bold','fontsize':'24'})
plt.text(16,0.4,r"100 GeV $b\bar{b}$"+" channel\n"+r"J($\times10^{19}$), log10($\sigma_J$)"+" = 0.063, 0.1 (Carina)\n"+"                                      0.580, 0.4 (Ursa Major II)",fontdict={'color':'black','fontsize':'22','name':'Times New Roman'})
plt.ylim(0,1.4)
plt.xlim(0,32)
plt.xticks(size=18)
plt.yticks(size=18)
plt.legend(loc="lower right",prop={'size':'18'})
plt.show()


==> pictures/make_cluster_plot.py <==
from mpl_setup import *
# import numpy as np
# from matplotlib import pylab as plt
import yaml
from matplotlib.patches import Polygon

figsize=(WIDTH,HEIGHT)
fig = plt.figure(figsize=figsize)
ax = fig.add_subplot(111)

hess=np.loadtxt('fornax_hess_bbbar_nfw_rb02.txt')
ax.loglog(hess[:,0]*1000, hess[:,1],dashes=(5,2),c='r',lw=2,label='Fornax H.E.S.S.')
latfornax=np.loadtxt('fornax_fermi_bbbar.txt')
ax.loglog(latfornax[:,0], latfornax[:,1],'r',lw=2,label='Fornax LAT')

veritascoma=np.loadtxt('coma_veritas_allchannels_bbar.txt')
ax.loglog(veritascoma[:,0], veritascoma[:,1],dashes=(5,2),c='b',lw=2,label='Coma Veritas')
latcoma=np.loadtxt('coma_fermi_bbbar.txt')
ax.loglog(latcoma[:,0], latcoma[:,1],'b',lw=2,label='Coma LAT')

#plot_thermal(ax)

dd=yaml.load(open("allLimits.yaml"))
#ax.loglog(dd['bb']['Ackermann2011']['masses'],dd['bb']['Ackermann2011']['limits'],'c',label='Ackermann+11 rescaled')
#ax.loglog(dd['bb']['masses'],dd['bb']['q50'],'--',label='median expected (simu. prelim.)')


proc=np.loadtxt("cluster_proceedings_combinedlimits.txt")
ax.loglog(proc[:,0],proc[:,1],dashes=(5,2),c='c',lw=2,label='LAT combined')

#EGB interpretation band
m,limits,ups,downs=np.loadtxt("EGBinterpret_bblim.dat",unpack=True)
ax.loglog(m,limits,lw=2,label=" from LAT EGB")
verts=list(zip(m,ups))+list(zip(m,downs)[::-1])
poly = Polygon(verts, facecolor='0.9', edgecolor='1.')
ax.add_patch(poly)

ax.text(800,3.e-19,r"NFW Profile, $b\bar{b}$ channel",fontsize=24)
plt.xlim(2,1.e5)
plt.ylim(1.e-26,2.e-18)
ax.legend(loc=2,fontsize=20)

plot_thermal(ax)

plt.xlabel(r'$m_{\rm DM}$ (GeV)')
plt.ylabel(r'$\mathrm{\langle \sigma v \rangle\ (cm^3\,s^{-1})}$')

plt.tight_layout()
plt.savefig('clusters_bb_nfw.png')
plt.show()


==> pictures/make_halo_plot.py <==
from mpl_setup import *


figsize=(WIDTH,HEIGHT)
fig = plt.figure(figsize=figsize)
ax = fig.add_subplot(111)
 
yrange = np.array([1e-28,1e-21])
ax.set_ylim(yrange)
ax.set_xlim([5,4e4])
ax.set_xscale('log')
ax.set_yscale('log')

hess=np.loadtxt('halo_HESS.txt')
ax.loglog(hess[:,0]*1000, hess[:,2],dashes=(5,2),c='r',label='H.E.S.S. halo')
clumps=np.loadtxt('exclusion_b_final_v1.dat')
ax.loglog(clumps[:,0], clumps[:,1],'r',label='H.E.S.S. clumps')

lat=np.loadtxt('halo_LAT.txt')
#ax.loglog(lat[:,0], lat[:,1],c='g',label='LAT Halo')
ax.loglog(lat[:,2], lat[:,3],c='b',label='LAT Halo no bkg')

latgc=np.loadtxt('GCcat2_LAT.txt')
#ax.loglog(latgc[:,0], latgc[:,1],'c',label='LAT GC')
ax.loglog(latgc[:,0], latgc[:,1]/3.4,dashes=(5,2),c='c',label='LAT GC rescaled',linewidth=1)
latgc_c=np.loadtxt('gc_bb_limits_lat_nfwc.txt')
ax.loglog(latgc_c[:,0], latgc_c[:,1],'y',label='LAT GC NFWc')

hvc=np.loadtxt('hvc_limits.txt')
ax.loglog(hvc[:,0], hvc[:,1],'m',label='LAT HVC')

clumps_fermi=np.loadtxt('clumps_buckley_hooper.txt')
ax.loglog(clumps_fermi[:,0], clumps_fermi[:,1],c='k',label='LAT clumps')

ax.plot([100],[1.95e-24],'ko')
ax.text(65,3.5e-24,r"satellites",fontsize=18)


plot_thermal(ax)


ax.legend(loc='lower right',ncol=2)
ax.text(300,3.e-22,r"NFW Profile, $b\bar{b}$ channel",fontsize=24)

plt.xlabel(r'$m_{\rm DM}$ (GeV)')
plt.ylabel(r'$\mathrm{\langle \sigma v \rangle\ (cm^3\,s^{-1})}$')

plt.tight_layout()
plt.savefig('./galaxy_bb_nfw_hessclumps.png',bbox_inches='tight')
plt.show()


==> pictures/mpl_setup.py <==
import numpy as np
from matplotlib import pylab as plt
import matplotlib
import os

params = {
    #'backend': 'eps',
    'axes.labelsize': 18,
    #'text.fontsize': 12,           
    'xtick.labelsize': 18,
    'ytick.labelsize': 18,
    'xtick.major.size': 3,      # major tick size in points
    'xtick.minor.size': 1.5,    # minor tick size in points
    'xtick.major.size': 3,      # major tick size in points
    'xtick.minor.size': 1.5,    # minor tick size in points
    'text.usetex': True,
    #'figure.figsize': fig_size,
    #'font.family':'serif',
    #'font.serif':'Computer Modern Roman',
    'font.size': 12
    }

matplotlib.rcParams.update(params)

GOLDEN_RATIO = (1+np.sqrt(5))/2
WIDTH = 8.5 + 0.7 # Savefig seems to decrease the size ...?
HEIGHT = WIDTH/GOLDEN_RATIO

def plot_thermal(ax,alpha=0.5,zorder=10):
    return ax.axhline(y='3e-26',c='k',lw=1,dashes=(5,2),alpha=alpha,zorder=zorder)


==> pictures/plot_dwarfs.py <==
from mpl_setup import *
from matplotlib.offsetbox import AnchoredText

from os.path import dirname,basename,join
from dsphs.base.plotting import LimitPlotter
from dsphs.base.results import AnalysisResults, ResultsSet
from dsphs.utils.tools import yaml_load

figsize=(WIDTH,HEIGHT)
fig = plt.figure(figsize=figsize)
ax = fig.add_subplot(111)
 
# this is the Einasto profile, let's stick with  the NFW profile
datadir = "/home/cohen/Documents/LIBRARY/DM/DWARFS/GAMMA/DwarfStacking2/data"
#hess = np.loadtxt(os.path.join(datadir,"hess/hess_einasto_bb.txt"),unpack=True)
#this is the NFW profile
hess=np.loadtxt('halo_HESS.txt')

veritas = np.loadtxt(os.path.join(datadir,"veritas/veritas_bb_xyscan.txt"),unpack=True)
new_hess = np.loadtxt("HESS-dwarf-1410.2589.bbar.txt",unpack=True)
magic = np.loadtxt("segue1_magic.txt",unpack=True)

jtepdir="/home/cohen/Documents/LIBRARY/DM/REVIEW/JTEP/pictures"
hawc=np.loadtxt(os.path.join(jtepdir,'hawc30_Segue1_bb.txt'),unpack=True)

thermal = plot_thermal(ax,zorder=1)

#PASS 7 REP
results = AnalysisResults(join(datadir,"results/results2.yaml"))
segue_bb=results.get_results('segue_1')['bb']

yrange = np.array([5e-28,1e-20])
ax.set_ylim(yrange)
ax.set_xlim([5,1e4])
ax.set_xscale('log')
ax.set_yscale('log')

# label="HAWC-30"
# hawc,=ax.plot(hawc[0]*1000,hawc[1],dashes=(5,2),c='m',label=label)

label = "VERITAS"
veritas,=ax.plot(veritas[0],veritas[1],dashes=(5,2),c='b',lw=1.5,label=label)

label = "MAGIC"
magic,=ax.plot(magic[0],magic[1],dashes=(5,2),c='c',lw=1.5,label=label)

label = "LAT rescaled"
scale = 10**19.51/1.7e19
lat,=ax.plot(segue_bb['masses'],np.array(segue_bb['ulimits'])*scale,dashes=(5,2),c='k',lw=1.5,label=label)
#bands = yaml_load(join(datadir,"results","data_spectral_bands_00000_00299.yaml"))
#plotter = LimitPlotter([results],bands=[bands])

# Create a legend for Segue 1 results.
legend1 = plt.legend(handles=[magic,veritas,lat], title="Segue 1",loc=0)
#legend1 = plt.legend(handles=[hawc,veritas,lat], title="Segue 1",loc=0)
leg_ax1 = plt.gca().add_artist(legend1)

plotter = LimitPlotter([results],bands=[])
label = "Combined LAT"
p7_comb, = plotter.draw_limits(ax,'composite','bb',label=label)
#plotter.draw_bands(ax,'composite','bb',cmap='brazil')

label = "H.E.S.S. halo"
hess_halo, = ax.plot(hess[:,0]*1000,hess[:,2],dashes=(5,2),c='r',lw=1.5,label=label)

#label = "1410.2589 (H.E.S.S.)"
label = "H.E.S.S. combined"
hess_comb, = ax.plot(new_hess[0],new_hess[1]*1.e-26,dashes=(5,2),c='g',lw=1.5,label=label)

legend2 = plt.legend(handles=[p7_comb,hess_comb,hess_halo],loc=(0.015,0.5))
leg_ax1 = plt.gca().add_artist(legend2)

#PASS 8
p8_res=AnalysisResults("/home/cohen/Documents/LIBRARY/DM/DWARFS/GAMMA/Pass8Dwarfs/results/results2.yaml")
p8_band=yaml_load("/home/cohen/Documents/LIBRARY/DM/DWARFS/GAMMA/Pass8Dwarfs/results/spectral_bands_00000_00299.yaml")
#p8_plotter = LimitPlotter([p8_res],bands=[])
p8_plotter = LimitPlotter([p8_res],bands=[p8_band])


label = "Combined LAT"
p8_comb, = p8_plotter.draw_limits(ax,'composite','bb',color='m',label=label)

p8_bands = p8_plotter.draw_bands(ax,'composite','bb',cmap='brazil')

# Create a legend for Pass 8 results.
legend3 = plt.legend(handles=[p8_comb]+p8_bands, title="Pass 8",loc=4)
leg_ax3 = plt.gca().add_artist(legend3)
leg_ax3.set_zorder(10)
leg_ax3.get_title().set_color('r')

# title = AnchoredText('Preliminary', loc=1,
#                                  prop={'size':18,'color': 'red'},
#                                  pad=0., borderpad=0.75,
#                                  frameon=False)
# ax.add_artist(title)


plt.plot([100],[6.5e-24],'ko')
plt.text(80,7.5e-24,r"M31",fontsize=20)

ax.set_xlabel(r'$m_{\rm DM}$ (GeV)')
ax.set_ylabel(r'$\mathrm{\langle \sigma v \rangle\ (cm^3\,s^{-1})}$')

#ax.set_yticks(np.logspace(-22,-26,5))
#ax.set_xticks(np.logspace(1,4,4))
plt.tight_layout()
plt.savefig('dwarfs_bb_nfw_nohawc.png')

plt.show()




==> pictures/plot_future.py <==
from mpl_setup import *

figsize=(WIDTH,HEIGHT)
fig = plt.figure(figsize=figsize)
ax = fig.add_subplot(111)
ax.set_xscale('log')
ax.set_yscale('log')


cta1 = np.loadtxt("CTA_Snowmass_1310.7040.txt",unpack=True)
cta2 = np.loadtxt("CTA_Diffuse_1408.4131.txt",unpack=True)
cta3 = np.loadtxt('CTA_1502_05064.txt',unpack=True)
ax.plot(cta1[0],cta1[1]*1.e-26,c="b",lw=2,label="CTA 1310.7040")
ax.plot(cta2[0],cta2[1]*1.e-26,c="g",lw=2,label="CTA 1408.4131")
ax.plot(cta3[0],cta3[1],c="k",lw=2,label="CTA 1502.05064")

hawc = np.loadtxt("hawc300_Segue1_bb.txt",unpack=True)
ax.plot(hawc[0]*1000,hawc[1],c="r",lw=2,label="HAWC-300 1 year")

P8_10yrs_3xdwrfs = np.loadtxt("p301_projection_bb_limit.txt",unpack=True)
ax.plot(P8_10yrs_3xdwrfs[0],P8_10yrs_3xdwrfs[1],c="cyan",lw=2,label="LAT Pass 8 10 years 3xdwrfs")

veritas = np.loadtxt("VERITAS-Segue_2018.txt",unpack=True)
ax.plot(veritas[0],veritas[1]*1.e-26,c="m",lw=2,label="Veritas 2018")

hess2 = np.loadtxt("HESSII_my_guess.txt",unpack=True)
ax.plot(hess2[0],hess2[1]*1.e-26,lw=2,c="y",label="H.E.S.S. II")


ax.text(550,1.2e-27,r"NFW Profile, $b\bar{b}$ channel",fontsize=24)

plot_thermal(ax)
plt.legend(loc=2)

ax.set_xlabel(r'$m_{\rm DM}$ (GeV)')
ax.set_ylabel(r'$\mathrm{\langle \sigma v \rangle\ (cm^3\,s^{-1})}$')

plt.tight_layout()


plt.savefig('future_bb_nfw.png')

plt.show()


==> pictures/plot_lines.py <==
from mpl_setup import *

hess = np.loadtxt("HESS_line_1301.1173.txt",unpack=True)
fermi = np.loadtxt("Fermi-line_1305..5597.txt",unpack=True)
egret = np.loadtxt("EGRET_line_0610295.txt",unpack=True)
fermi_low = np.loadtxt("LAT_low_energy_lines_1406.3430.txt",unpack=True)

figsize=(WIDTH,HEIGHT)
fig = plt.figure(figsize=figsize)
ax = fig.add_subplot(111)
 
yrange = np.array([1e-31,1e-25])
ax.set_ylim(yrange)
ax.set_xlim([0.08,4e4])
ax.set_xscale('log')
ax.set_yscale('log')
 
label = "Fermi"
ax.plot(fermi[0],fermi[1]*1.e-26,c='b',lw=1.5,label=label)

label = "Fermi low E"
ax.plot(fermi_low[0],fermi_low[1]*1.e-26,c='y',lw=1.5,label=label)

label = "H.E.S.S."
ax.plot(hess[0],hess[1]*1.e-26,c='r',lw=1.5,label=label)

label = "EGRET"
ax.plot(egret[0],egret[1]*1.e-26,c='g',lw=1.5,label=label)


plot_thermal(ax)

ax.set_xlabel(r'$m_{\rm DM}$ (GeV)')
ax.set_ylabel(r'$\mathrm{\langle \sigma v \rangle\ (cm^3\,s^{-1})}$')

#ax.set_yticks(np.logspace(-22,-26,5))
#ax.set_xticks(np.logspace(1,4,4))
plt.legend(loc="lower right")
plt.tight_layout()
plt.savefig("lines_g-ray_2014_bis.png")
plt.show()



